SCINeRF: Neural Radiance Fields from a Snapshot Compressive Image

In this paper, we explore the potential of Snapshot Compressive Imaging (SCI) technique for recovering the underlying 3D scene representation from a single temporal compressed image. SCI is a cost-effective method that enables the recording of high-dimensional data, such as hyperspectral or temporal information, into a single image using low-cost 2D imaging sensors. To achieve this, a series of specially designed 2D masks are usually employed, which not only reduces storage requirements but also offers potential privacy protection. Inspired by this, to take one step further, our approach builds upon the powerful 3D scene representation capabilities of neural radiance fields (NeRF). Specifically, we formulate the physical imaging process of SCI as part of the training of NeRF, allowing us to exploit its impressive performance in capturing complex scene structures. To assess the effectiveness of our method, we conduct extensive evaluations using both synthetic data and real data captured by our SCI system. Extensive experimental results demonstrate that our proposed approach surpasses the state-of-the-art methods in terms of image reconstruction and novel view image synthesis. Moreover, our method also exhibits the ability to restore high frame-rate multi-view consistent images by leveraging SCI and the rendering capabilities of NeRF. The code is available at https://github.com/WU-CVGL/SCINeRF.

==> script_img/add_borderline.py <==
from PIL import Image, ImageOps
import os


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def add_border(image_path, border_size, border_color):
    for img in image_path:
        with Image.open(img) as im:
            new_im = ImageOps.expand(im, border=border_size, fill=border_color)
            new_im.save(img)


if __name__ == '__main__':
    path = './test'  # image folder path
    file = find_files(path)
    add_border(file, 8, (255, 102, 0))

    # print(file)


==> script_img/blur.py <==
import cv2
import os
import numpy as np


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def blur_img(files, avg_num):
    for m in range(len(files)):
        path_img = files[m]
        img = cv2.imread(path_img)
        img = img.astype(np.float32)
        width = img.shape[1]
        imgs = 0
        for n in range(avg_num):
            imgs += img[:, n: width - avg_num + n]
            if n == avg_num - 1:
                img_blur = imgs / avg_num
                path_, file_ = os.path.splitext(path_img)
                save_path = path_ + '_blur' + file_
                cv2.imwrite(save_path, img_blur)


if __name__ == '__main__':
    path = './test'  # image folder path

    files = find_files(path)

    blur_img(files, avg_num=10)


==> script_img/crop_img.py <==
import cv2
import os


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def crop_img(files, x_start, x_end, y_start, y_end):
    for m in range(len(files)):
        path_img = files[m]
        img = cv2.imread(path_img)
        for n in range(len(x_start)):
            crop = img[y_start[n]:y_end[n], x_start[n]:x_end[n]]
            path_, file_ = os.path.splitext(path_img)
            save_path = path_ + '_{}'.format(n) + file_
            cv2.imwrite(save_path, crop)
            if n == 0:
                # B, G, R = 202, 177, 103
                B, G, R = 7, 7, 225
            elif n == 1:
                B, G, R = 244, 6, 135
            elif n == 2:
                # B, G, R = 10, 158, 243
                B, G, R = 0, 255, 0
            elif n == 3:
                B, G, R = 202, 177, 103
            else:
                B, G, R = 10, 158, 243
            cv2.rectangle(img, (x_start[n], y_start[n]), (x_end[n], y_end[n]), (B, G, R), 5)
            if n == len(x_start)-1:
                save_path_img = path_ + '_process' + file_
                cv2.imwrite(save_path_img, img)


if __name__ == '__main__':
    # sup decoration
    # x_start = [411, 237, 89]
    # y_start = [175, 250, 7]
    # x_end = [599, 379, 182]
    # y_end = [300, 344, 193]

    # sup stair, coordinates
    x_start = [0, 166]
    y_start = [94, 62]
    x_end = [77, 471]
    y_end = [190, 266]

    path = './test'  # image folder path

    files = find_files(path)

    crop_img(files, x_start, x_end, y_start, y_end)

